Difference Views for Visual Graph Query Building

Knowledge Graphs (KGs) contain vast amounts of linked resources that encode knowledge in various domains, which can be queried and searched for using specialized languages like SPARQL, a query language developed to query KGs. Existing visual query builders enable non-expert users to construct SPARQL queries and utilize the knowledge contained in these graphs. Query building is, however, an iterative and, often, visual process where the question of the user can change and differ throughout the process, especially for explorative search. Our visual querying interface communicates these change between iterative steps in the query building process using graph differences to contrast the changes and the evolution in the graph query. We also enable users to formulate their evolving information needs using a natural language interface directly integrated into the difference query view. We, furthermore, communicate the change in results in the result view by contrasting the differences in both result distribution and individual instances of the prototype graph and demonstrate the system's applicability through case studies on different ontologies and usage scenarios, illustrating how our system fosters, both, data exploration and analysis of domain-specific graphs.

==> viz/generate_barcharts_teaser.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "9ae72a8d",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import tikzplotlib\n",
    "\n",
    "plt.rc(\"text\", usetex=True)\n",
    "plt.rc(\"text.latex\", preamble=\"\"\"\\\\usepackage{amsmath}\"\"\")\n",
    "plt.style.use(\"seaborn-v0_8\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "bcf00732",
   "metadata": {},
   "outputs": [],
   "source": [
    "def tikzplotlib_fix_ncols(obj):\n",
    "    \"\"\"\n",
    "    workaround for matplotlib 3.6 renamed legend's _ncol to _ncols, which breaks tikzplotlib\n",
    "    \"\"\"\n",
    "    if hasattr(obj, \"_ncols\"):\n",
    "        obj._ncol = obj._ncols\n",
    "    for child in obj.get_children():\n",
    "        tikzplotlib_fix_ncols(child)\n",
    "\n",
    "\n",
    "# https://github.com/nschloe/tikzplotlib/issues/567\n",
    "from matplotlib.lines import Line2D\n",
    "from matplotlib.legend import Legend\n",
    "\n",
    "Line2D._us_dashSeq = property(lambda self: self._dash_pattern[1])\n",
    "Line2D._us_dashOffset = property(lambda self: self._dash_pattern[0])\n",
    "Legend._ncol = property(lambda self: self._ncols)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "49725022",
   "metadata": {},
   "outputs": [],
   "source": [
    "import seaborn as sns\n",
    "\n",
    "palette = sns.color_palette('pastel').as_hex()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "id": "8649e358",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>previous</th>\n",
       "      <th>official school colour</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>count</th>\n",
       "      <td>292</td>\n",
       "      <td>159</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>unique</th>\n",
       "      <td>2</td>\n",
       "      <td>11</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>top</th>\n",
       "      <td>True</td>\n",
       "      <td>Blue And Black</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>freq</th>\n",
       "      <td>214</td>\n",
       "      <td>75</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       previous official school colour\n",
       "count       292                    159\n",
       "unique        2                     11\n",
       "top        True         Blue And Black\n",
       "freq        214                     75"
      ]
     },
     "execution_count": 67,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df=pd.read_csv(\"data/data_school_colours_urban.csv\")\n",
    "df.describe()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "id": "6b21dd38",
   "metadata": {},
   "outputs": [],
   "source": [
    "df=df[df[\"official school colour\"]!=\"\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "id": "fe4268f1",
   "metadata": {},
   "outputs": [],
   "source": [
    "top_k=5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "id": "1f773496",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Index(['Blue And Black', 'Hunter Green & White', 'Black And White', 'Maroon',\n",
       "       'White'],\n",
       "      dtype='object', name='official school colour')"
      ]
     },
     "execution_count": 70,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "top_colours = df.groupby(\"official school colour\").size().sort_values(ascending=False).index[:top_k]\n",
    "top_colours"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "id": "21f0deab",
   "metadata": {},
   "outputs": [],
   "source": [
    "top_colours_labels = [\n",
    "    \"{\" + top_colour.replace(\"&\", \"and\") + \"}\" for top_colour in top_colours.to_list()\n",
    "]\n",
    "top_colours_labels = [\n",
    "    \"Blue - Black\",\n",
    "    \"Green\",\n",
    "    \"Maroon\",\n",
    "    \"Navy Blue\",\n",
    "    \"White\",\n",
    "]\n",
    "top_colours_labels = [\"{\" + top_colour + \"}\" for top_colour in top_colours_labels]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "id": "f7754b09",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['{Blue - Black}', '{Green}', '{Maroon}', '{Navy Blue}', '{White}']"
      ]
     },
     "execution_count": 72,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "top_colours_labels"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "id": "aa546ebb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(6, 4))\n",
    "ax = fig.add_subplot(111)\n",
    "x = np.arange(len(top_colours))\n",
    "w = 0.4\n",
    "margin = 0.02\n",
    "ax.bar(\n",
    "    x=x - w / 2 - margin,\n",
    "    height=[\n",
    "        df[(df[\"official school colour\"] == colour) & (~df[\"previous\"])].shape[0]\n",
    "        for colour in top_colours\n",
    "    ],\n",
    "    width=w,\n",
    "    bottom=0,\n",
    "    color=palette[2],\n",
    "    # edgecolor=\"black\",\n",
    "    linewidth=1.2,\n",
    "    label=\"new\",\n",
    "    tick_label=top_colours_labels,\n",
    ")\n",
    "ax.bar(\n",
    "    x=x + w / 2 + margin,\n",
    "    height=[\n",
    "        df[(df[\"official school colour\"] == colour) & (df[\"previous\"])].shape[0]\n",
    "        for colour in top_colours\n",
    "    ],\n",
    "    width=w,\n",
    "    color=palette[1],\n",
    "    # edgecolor=\"black\",\n",
    "    linewidth=1.2,\n",
    "    label=\"old\",\n",
    "    tick_label=top_colours_labels,\n",
    ")\n",
    "# ax.set_xticks(top_colours.to_list())\n",
    "tikzplotlib.save(\n",
    "    \"../figures/school_colours.tex\",\n",
    "    extra_tikzpicture_parameters=[\n",
    "        \"scale=0.4\",\n",
    "        \"\"\"every axis/.style={legend pos=north east, legend style={\n",
    "                font=\\\\small}\n",
    "                }\"\"\",\n",
    "    ],\n",
    ")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "xia-ucq-plotting",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

